Complete next-to-leading order gluino contributions to b--> s gamma and b--> s g

We present the first complete order alpha_s corrections to the Wilson coefficients (at the high scale) of the various versions of magnetic and chromomagnetic operators which are induced by a squark-gluino exchange. For this matching calculation, we work out the on-shell amplitudes b--> s gamma and b --> s g, both in the full and in the effective theory up to order alpha_s^2. The most difficult part of the calculation is the evaluation of the two-loop diagrams in the full theory; these can be split into two classes: a) diagrams with one gluino and a virtual gluon; b) diagrams with two gluinos or with one gluino and a four-squark vertex. Accordingly, the Wilson coefficients can be split into a part a) and a part b). While part b) of the Wilson coefficients is presented in this paper for the first time, part a) was given in (Bobeth et al.). We checked their results for the coefficients of the magnetic operators and found perfect agreement. Moreover, we work out the renormalization procedure in great detail. Our results for the complete next-to-leading order Wilson coefficients are fully analytic, but far too long to be printed. We therefore publish them in the form of a C++ program. They constitute a crucial building block for the phenomenological next-to-leading logarithmic analysis of the branching ratio Bbar --> X_s gamma in a supersymmetric model beyond minimal flavor violation.

==> anc/output.dat <==
C7ggLO:        (4.12746e-09,-1.51607e-09)
C7ggLOPrime:   (2.39676e-10,-7.0059e-10)
C7bgLO:        (-2.06815e-12,-9.6684e-14)
C7bgLOPrime:   (-1.53362e-12,-2.09363e-13)
C8ggLO:        (5.84861e-09,-2.13176e-09)
C8ggLOPrime:   (4.12014e-10,-1.02562e-09)
C8bgLO:        (-2.10321e-12,-9.33286e-14)
C8bgLOPrime:   (-1.98612e-12,-2.71703e-13)

C7ggDRbar:    (9.11591e-07,-3.90431e-07)
C7bgDRbar:    (-1.98735e-09,-2.56524e-10)
C7cgDRbar:    (3.2233e-15,1.44395e-15)

C7ggDRbarPrime:    (-5.156e-07,-2.01183e-07)
C7bgDRbarPrime:    (-1.02818e-09,-3.97546e-10)
C7cgDRbarPrime:    (-2.8281e-16,-5.26648e-16)

C8ggDRbar:    (6.63065e-07,-3.02601e-07)
C8bgDRbar:    (-9.38888e-10,-1.89928e-10)
C8cgDRbar:    (1.06786e-14,4.9988e-15)

C8ggDRbarPrime:    (-5.21515e-07,-8.79491e-08)
C8bgDRbarPrime:    (-6.37913e-10,-3.54754e-10)
C8cgDRbarPrime:    (-8.6809e-16,-1.77885e-15)

C11g_u:   (2.21743e-11,1.08332e-12)
C11g_d:   (3.33271e-11,1.69766e-12)
C11g_c:   (2.32937e-11,1.13815e-12)
C11g_s:   (3.92423e-11,1.93758e-12)
C11g_b:   (1.35362e-10,7.40728e-12)

C11g_u_Prime:   (2.59089e-11,3.52875e-12)
C11g_d_Prime:   (3.96179e-11,5.62743e-12)
C11g_c_Prime:   (5.9091e-12,8.07472e-13)
C11g_s_Prime:   (1.47519e-11,2.01271e-12)
C11g_b_Prime:   (3.87883e-11,5.2741e-12)

C12g_u:   (-2.23547e-11,-1.14163e-12)
C12g_d:   (-3.01051e-11,-1.61036e-12)
C12g_c:   (-2.31466e-11,-1.17983e-12)
C12g_s:   (-3.40584e-11,-1.71956e-12)
C12g_b:   (-9.45846e-11,-5.13837e-12)

C12g_u_Prime:   (-2.14984e-11,-2.93276e-12)
C12g_d_Prime:   (-3.10079e-11,-4.58899e-12)
C12g_c_Prime:   (-6.26671e-12,-8.57865e-13)
C12g_s_Prime:   (-1.34082e-11,-1.8323e-12)
C12g_b_Prime:   (-3.02031e-11,-4.1132e-12)

C13g_u:   (5.82566e-13,4.4752e-14)
C13g_d:   (-1.93782e-12,-1.0294e-13)
C13g_c:   (2.3704e-12,1.41736e-13)
C13g_s:   (1.88852e-12,1.14742e-13)
C13g_b:   (-1.84513e-12,-8.9727e-14)

C13g_u_Prime:   (6.26524e-13,8.67855e-14)
C13g_d_Prime:   (4.07275e-13,5.61387e-14)
C13g_c_Prime:   (6.08837e-13,8.44127e-14)
C13g_s_Prime:   (2.54482e-13,3.66674e-14)
C13g_b_Prime:   (-2.08778e-12,-2.81944e-13)

C14g_u:   (-9.57627e-11,-4.7608e-12)
C14g_d:   (-1.63576e-10,-8.40568e-12)
C14g_c:   (-2.27471e-11,-1.15672e-12)
C14g_s:   (-5.17315e-11,-2.54597e-12)
C14g_b:   (-1.60464e-10,-8.22622e-12)

C14g_u_Prime:   (-3.16086e-11,-4.31402e-12)
C14g_d_Prime:   (-4.52745e-11,-6.17368e-12)
C14g_c_Prime:   (-3.3069e-11,-4.51284e-12)
C14g_s_Prime:   (-5.19306e-11,-7.07688e-12)
C14g_b_Prime:   (-1.19904e-10,-1.6327e-11)

C15g_u:   (2.07163e-14,-1.68696e-14)
C15g_d:   (-3.0343e-13,2.54943e-13)
C15g_c:   (3.27647e-15,2.08322e-15)
C15g_s:   (1.83826e-13,5.55565e-14)
C15g_b:   (2.32065e-12,-8.14378e-13)

C15g_u_Prime:   (2.5392e-15,-3.91758e-15)
C15g_d_Prime:   (-8.84722e-13,-6.70875e-13)
C15g_c_Prime:   (-3.83836e-16,-5.2596e-16)
C15g_s_Prime:   (-1.2944e-14,-3.05047e-14)
C15g_b_Prime:   (5.26174e-14,-6.50403e-13)

C16g_u:   (-1.24298e-14,1.01218e-14)
C16g_d:   (-7.68917e-14,1.05916e-13)
C16g_c:   (-1.96588e-15,-1.24993e-15)
C16g_s:   (-1.10296e-13,-3.33339e-14)
C16g_b:   (-1.39239e-12,4.88627e-13)

C16g_u_Prime:   (-1.52352e-15,2.35055e-15)
C16g_d_Prime:   (2.64172e-13,2.62238e-13)
C16g_c_Prime:   (2.30302e-16,3.15576e-16)
C16g_s_Prime:   (7.76639e-15,1.83028e-14)
C16g_b_Prime:   (-3.15704e-14,3.90242e-13)

C17g_u:   (-1.42081e-15,3.4018e-17)
C17g_d:   (-7.23539e-13,-8.5855e-13)
C17g_c:   (-9.91755e-17,3.18336e-16)
C17g_s:   (-5.94723e-15,8.81084e-15)
C17g_b:   (-4.06938e-14,1.58046e-14)

C17g_u_Prime:   (-4.25821e-18,2.32343e-16)
C17g_d_Prime:   (-6.61144e-13,-8.62039e-13)
C17g_c_Prime:   (-5.41684e-17,1.55356e-17)
C17g_s_Prime:   (-1.44037e-15,9.79543e-16)
C17g_b_Prime:   (-2.07735e-15,7.31947e-15)

C18g_u:   (-1.93746e-15,4.63881e-17)
C18g_d:   (-6.94773e-14,-3.26628e-14)
C18g_c:   (-1.35239e-16,4.34095e-16)
C18g_s:   (-8.10985e-15,1.20148e-14)
C18g_b:   (-5.54916e-14,2.15518e-14)

C18g_u_Prime:   (-5.80665e-18,3.16832e-16)
C18g_d_Prime:   (-2.03979e-14,-2.11213e-14)
C18g_c_Prime:   (-7.3866e-17,2.11849e-17)
C18g_s_Prime:   (-1.96415e-15,1.33574e-15)
C18g_b_Prime:   (-2.83275e-15,9.98109e-15)

C19g_u:   (1.86447e-14,-1.51827e-14)
C19g_d:   (3.85077e-13,-4.28542e-13)
C19g_c:   (2.94883e-15,1.8749e-15)
C19g_s:   (1.65444e-13,5.00009e-14)
C19g_b:   (2.08858e-12,-7.3294e-13)

C19g_u_Prime:   (2.28528e-15,-3.52582e-15)
C19g_d_Prime:   (-1.18487e-13,-2.47225e-13)
C19g_c_Prime:   (-3.45453e-16,-4.73364e-16)
C19g_s_Prime:   (-1.16496e-14,-2.74543e-14)
C19g_b_Prime:   (4.73556e-14,-5.85363e-13)

C20g_u:   (-5.59341e-14,4.5548e-14)
C20g_d:   (-1.44295e-12,1.57327e-12)
C20g_c:   (-8.84648e-15,-5.62469e-15)
C20g_s:   (-4.96331e-13,-1.50003e-13)
C20g_b:   (-6.26574e-12,2.19882e-12)

C20g_u_Prime:   (-6.85583e-15,1.05775e-14)
C20g_d_Prime:   (5.91701e-14,5.85802e-13)
C20g_c_Prime:   (1.03636e-15,1.42009e-15)
C20g_s_Prime:   (3.49487e-14,8.23628e-14)
C20g_b_Prime:   (-1.42067e-13,1.75609e-12)



==> anc/template.cc <==
#include <iostream> //This is needed for writing output.

#include "bsg2gluino.h" //This includes our results.

main(){

// First we define the necessary input parameters:
	mt = 175.;
	mg = 1000;
	mb = 3.0;
	ms = 0.1;
	md = 0.0;


// squared squark-masses:
	mupsquark[0]=795087.9402291989;
	mupsquark[1]=210970.2546251687;
	mupsquark[2]=194594.3073792547;
	mupsquark[3]=85321.6679608707;
	mupsquark[4]=63102.22217848284;
	mupsquark[5]=5987.713543474472;
	mdownsquark[0]=198820.2812037213;
	mdownsquark[1]=105553.703571474;
	mdownsquark[2]=77881.99358731364;
	mdownsquark[3]=20107.06638912541;
	mdownsquark[4]=16861.26900555385;
	mdownsquark[5]=1856.079617475245;
// Gamma matrices:
	GU[0][0]= std::complex<double>(0.0001561409714768081,-0.00001323532566501133);
	GU[0][1]= std::complex<double>(0.00010441166302843025,-0.0001359748214548014);
	GU[0][2]= std::complex<double>(-1.5656356010611549e-6,-0.00004315218216949972);
	GU[0][3]= std::complex<double>(0.00024469535957771067,0.000033846870983832);
	GU[0][4]= std::complex<double>(0.9999998529318341,0);
	GU[0][5]= std::complex<double>(0.00019917345867754432,0.0003709907375823189);
	GU[1][0]= std::complex<double>(0.9999968679735045,0);
	GU[1][1]= std::complex<double>(0.0015610818468372802,-0.001470697509033707);
	GU[1][2]= std::complex<double>(0.0003057271081187411,0.00005564492645989293);
	GU[1][3]= std::complex<double>(0.0008054290058747119,-0.0002752012957444611);
	GU[1][4]= std::complex<double>(-0.00015687343429985162,-0.00001287956918319422);
	GU[1][5]= std::complex<double>(0.0009045153930395739,0.00001323528272961236);
	GU[2][0]= std::complex<double>(-0.0015632774297763114,-0.001470732751308821);
	GU[2][1]= std::complex<double>(0.9999961343235397,0);
	GU[2][2]= std::complex<double>(0.0004776443834572089,0.0001105711212477201);
	GU[2][3]= std::complex<double>(0.0007510274340238094,-0.0002711520827903622);
	GU[2][4]= std::complex<double>(-0.00010466884673734586,-0.0001351094290731444);
	GU[2][5]= std::complex<double>(0.0014883818345518558,0.00004494918833634848);
	GU[3][0]= std::complex<double>(-0.0009108064695811571,0.00001908831589310347);
	GU[3][1]= std::complex<double>(-0.0014980981708543452,0.00004990922054523212);
	GU[3][2]= std::complex<double>(0.0012463586357437473,-0.0007855175466400479);
	GU[3][3]= std::complex<double>(0.008051947232808667,-0.006920170111210194);
	GU[3][4]= std::complex<double>(-0.00020062404304613357,0.0003730872963530278);
	GU[3][5]= std::complex<double>(0.9999409236438626,0);
	GU[4][0]= std::complex<double>(-0.0007979125900387968,-0.0002674515516447176);
	GU[4][1]= std::complex<double>(-0.0007413558578507312,-0.0002602386239939869);
	GU[4][2]= std::complex<double>(0.0020844125384413825,0.0001359170972456116);
	GU[4][3]= std::complex<double>(0.9999407101382829,0);
	GU[4][4]= std::complex<double>(-0.00024033581261350228,0.00003232544141620226);
	GU[4][5]= std::complex<double>(-0.008056316483746058,-0.006922744401754789);
	GU[5][0]= std::complex<double>(-0.0003019684876720015,0.00005730851744048736);
	GU[5][1]= std::complex<double>(-0.0004745582655798145,0.0001126591201697172);
	GU[5][2]= std::complex<double>(0.9999965637456625,0);
	GU[5][3]= std::complex<double>(-0.0021003255268806508,0.0001385405873455622);
	GU[5][4]= std::complex<double>(2.718937073352589e-6,-0.00004351160817821762);
	GU[5][5]= std::complex<double>(-0.0012295324617515556,-0.0007719575559921658);
	GD[0][0]= std::complex<double>(0.011096312201529564,0.000943432366456202);
	GD[0][1]= std::complex<double>(0.006854955452982286,-0.004531930936063838);
	GD[0][2]= std::complex<double>(0.0007682438647487826,-0.001280267501120289);
	GD[0][3]= std::complex<double>(0.0055406760625188595,0.005051041019113944);
	GD[0][4]= std::complex<double>(0.9998227592813808,0);
	GD[0][5]= std::complex<double>(0.010131969085649884,0.00134343363093886);
	GD[1][0]= std::complex<double>(0.9991847028539839,0);
	GD[1][1]= std::complex<double>(0.02063438278977257,-0.02007753745704688);
	GD[1][2]= std::complex<double>(0.010717787891091502,0.0006844615072178102);
	GD[1][3]= std::complex<double>(0.01747229787017976,-0.00893617488126727);
	GD[1][4]= std::complex<double>(-0.011505077461939748,0.001154991854192044);
	GD[1][5]= std::complex<double>(0.012628885249499167,-0.002716410076274096);
	GD[2][0]= std::complex<double>(-0.021562476292129953,-0.02000998757726943);
	GD[2][1]= std::complex<double>(0.9989314567731057,0);
	GD[2][2]= std::complex<double>(0.016440011322138032,0.0002383442116080745);
	GD[2][3]= std::complex<double>(0.016128249709150153,-0.01163441056208934);
	GD[2][4]= std::complex<double>(-0.006841266270051259,-0.004085539915991861);
	GD[2][5]= std::complex<double>(0.0216302478573865,-0.00856923400728451);
	GD[3][0]= std::complex<double>(-0.02092845448717478,-0.007104173416671482);
	GD[3][1]= std::complex<double>(-0.028462421116457193,-0.01404434578808537);
	GD[3][2]= std::complex<double>(0.06838141282435475,0.01627279638919523);
	GD[3][3]= std::complex<double>(0.5986405213593828,0.02023311815881671);
	GD[3][4]= std::complex<double>(-0.011153929725201916,0.004166930283038283);
	GD[3][5]= std::complex<double>(0.7966440419573089,0);
	GD[4][0]= std::complex<double>(-0.00660507754405112,-0.005851288805926723);
	GD[4][1]= std::complex<double>(-0.0002672336042809884,-0.004929519767640792);
	GD[4][2]= std::complex<double>(0.020594907215326044,0.02644862655128314);
	GD[4][3]= std::complex<double>(0.7975535027916191,0);
	GD[4][4]= std::complex<double>(0.0017321226515301792,0.003083033167333195);
	GD[4][5]= std::complex<double>(-0.6019460246669942,0.01819263508624801);
	GD[5][0]= std::complex<double>(-0.00854721801772941,0.001087351713718158);
	GD[5][1]= std::complex<double>(-0.014376658475371284,0.00105718548659883);
	GD[5][2]= std::complex<double>(0.9967685784070366,0);
	GD[5][3]= std::complex<double>(-0.05832044580868291,0.02984048312019134);
	GD[5][4]= std::complex<double>(0.00004570163968843177,-0.001724459760327125);
	GD[5][5]= std::complex<double>(-0.043192483311393796,-0.003172157605253276);


// This sets the scale at which the NLO Wilson coefficients are evaluated:
	double scale = 100.;

// Now we can call the functions and have them displayed:
	std::cout<<"C7ggLO:        "<<C7ggLO()<<std::endl;
	std::cout<<"C7ggLOPrime:   "<<C7ggLOPrime()<<std::endl;
	std::cout<<"C7bgLO:        "<<C7bgLO()<<std::endl;
	std::cout<<"C7bgLOPrime:   "<<C7bgLOPrime()<<std::endl;

	std::cout<<"C8ggLO:        "<<C8ggLO()<<std::endl;
	std::cout<<"C8ggLOPrime:   "<<C8ggLOPrime()<<std::endl;
	std::cout<<"C8bgLO:        "<<C8bgLO()<<std::endl;
	std::cout<<"C8bgLOPrime:   "<<C8bgLOPrime()<<std::endl;	   
	  
	std::cout<<std::endl;  


	std::cout<<"C7ggDRbar:    "<<C7ggDRbar(scale)<<std::endl; 
	std::cout<<"C7bgDRbar:    "<<C7bgDRbar(scale)<<std::endl; 
	std::cout<<"C7cgDRbar:    "<<C7cgDRbar(scale)<<std::endl; 

	std::cout<<std::endl;

	std::cout<<"C7ggDRbarPrime:    "<<C7ggDRbarPrime(scale)<<std::endl; 
	std::cout<<"C7bgDRbarPrime:    "<<C7bgDRbarPrime(scale)<<std::endl; 
	std::cout<<"C7cgDRbarPrime:    "<<C7cgDRbarPrime(scale)<<std::endl; 

	std::cout<<std::endl;

	std::cout<<"C8ggDRbar:    "<<C8ggDRbar(scale)<<std::endl; 
	std::cout<<"C8bgDRbar:    "<<C8bgDRbar(scale)<<std::endl; 
	std::cout<<"C8cgDRbar:    "<<C8cgDRbar(scale)<<std::endl; 

	std::cout<<std::endl;

	std::cout<<"C8ggDRbarPrime:    "<<C8ggDRbarPrime(scale)<<std::endl; 
	std::cout<<"C8bgDRbarPrime:    "<<C8bgDRbarPrime(scale)<<std::endl; 
	std::cout<<"C8cgDRbarPrime:    "<<C8cgDRbarPrime(scale)<<std::endl; 

	std::cout<<std::endl;
	  
	 
	std::cout<<"C11g_u:   "<<C11guLO()<<std::endl;
	std::cout<<"C11g_d:   "<<C11gdLO()<<std::endl;
	std::cout<<"C11g_c:   "<<C11gcLO()<<std::endl;
	std::cout<<"C11g_s:   "<<C11gsLO()<<std::endl;
	std::cout<<"C11g_b:   "<<C11gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C11g_u_Prime:   "<<C11guLOPrime()<<std::endl;
	std::cout<<"C11g_d_Prime:   "<<C11gdLOPrime()<<std::endl;
	std::cout<<"C11g_c_Prime:   "<<C11gcLOPrime()<<std::endl;
	std::cout<<"C11g_s_Prime:   "<<C11gsLOPrime()<<std::endl;
	std::cout<<"C11g_b_Prime:   "<<C11gbLOPrime()<<std::endl;
		   
	std::cout<<std::endl;

	std::cout<<"C12g_u:   "<<C12guLO()<<std::endl;
	std::cout<<"C12g_d:   "<<C12gdLO()<<std::endl;
	std::cout<<"C12g_c:   "<<C12gcLO()<<std::endl;
	std::cout<<"C12g_s:   "<<C12gsLO()<<std::endl;
	std::cout<<"C12g_b:   "<<C12gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C12g_u_Prime:   "<<C12guLOPrime()<<std::endl;
	std::cout<<"C12g_d_Prime:   "<<C12gdLOPrime()<<std::endl;
	std::cout<<"C12g_c_Prime:   "<<C12gcLOPrime()<<std::endl;
	std::cout<<"C12g_s_Prime:   "<<C12gsLOPrime()<<std::endl;
	std::cout<<"C12g_b_Prime:   "<<C12gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C13g_u:   "<<C13guLO()<<std::endl;
	std::cout<<"C13g_d:   "<<C13gdLO()<<std::endl;
	std::cout<<"C13g_c:   "<<C13gcLO()<<std::endl;
	std::cout<<"C13g_s:   "<<C13gsLO()<<std::endl;
	std::cout<<"C13g_b:   "<<C13gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C13g_u_Prime:   "<<C13guLOPrime()<<std::endl;
	std::cout<<"C13g_d_Prime:   "<<C13gdLOPrime()<<std::endl;
	std::cout<<"C13g_c_Prime:   "<<C13gcLOPrime()<<std::endl;
	std::cout<<"C13g_s_Prime:   "<<C13gsLOPrime()<<std::endl;
	std::cout<<"C13g_b_Prime:   "<<C13gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;


	std::cout<<"C14g_u:   "<<C14guLO()<<std::endl;
	std::cout<<"C14g_d:   "<<C14gdLO()<<std::endl;
	std::cout<<"C14g_c:   "<<C14gcLO()<<std::endl;
	std::cout<<"C14g_s:   "<<C14gsLO()<<std::endl;
	std::cout<<"C14g_b:   "<<C14gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C14g_u_Prime:   "<<C14guLOPrime()<<std::endl;
	std::cout<<"C14g_d_Prime:   "<<C14gdLOPrime()<<std::endl;
	std::cout<<"C14g_c_Prime:   "<<C14gcLOPrime()<<std::endl;
	std::cout<<"C14g_s_Prime:   "<<C14gsLOPrime()<<std::endl;
	std::cout<<"C14g_b_Prime:   "<<C14gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;


	std::cout<<"C15g_u:   "<<C15guLO()<<std::endl;
	std::cout<<"C15g_d:   "<<C15gdLO()<<std::endl;
	std::cout<<"C15g_c:   "<<C15gcLO()<<std::endl;
	std::cout<<"C15g_s:   "<<C15gsLO()<<std::endl;
	std::cout<<"C15g_b:   "<<C15gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C15g_u_Prime:   "<<C15guLOPrime()<<std::endl;
	std::cout<<"C15g_d_Prime:   "<<C15gdLOPrime()<<std::endl;
	std::cout<<"C15g_c_Prime:   "<<C15gcLOPrime()<<std::endl;
	std::cout<<"C15g_s_Prime:   "<<C15gsLOPrime()<<std::endl;
	std::cout<<"C15g_b_Prime:   "<<C15gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;


	std::cout<<"C16g_u:   "<<C16guLO()<<std::endl;
	std::cout<<"C16g_d:   "<<C16gdLO()<<std::endl;
	std::cout<<"C16g_c:   "<<C16gcLO()<<std::endl;
	std::cout<<"C16g_s:   "<<C16gsLO()<<std::endl;
	std::cout<<"C16g_b:   "<<C16gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C16g_u_Prime:   "<<C16guLOPrime()<<std::endl;
	std::cout<<"C16g_d_Prime:   "<<C16gdLOPrime()<<std::endl;
	std::cout<<"C16g_c_Prime:   "<<C16gcLOPrime()<<std::endl;
	std::cout<<"C16g_s_Prime:   "<<C16gsLOPrime()<<std::endl;
	std::cout<<"C16g_b_Prime:   "<<C16gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;


	std::cout<<"C17g_u:   "<<C17guLO()<<std::endl;
	std::cout<<"C17g_d:   "<<C17gdLO()<<std::endl;
	std::cout<<"C17g_c:   "<<C17gcLO()<<std::endl;
	std::cout<<"C17g_s:   "<<C17gsLO()<<std::endl;
	std::cout<<"C17g_b:   "<<C17gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C17g_u_Prime:   "<<C17guLOPrime()<<std::endl;
	std::cout<<"C17g_d_Prime:   "<<C17gdLOPrime()<<std::endl;
	std::cout<<"C17g_c_Prime:   "<<C17gcLOPrime()<<std::endl;
	std::cout<<"C17g_s_Prime:   "<<C17gsLOPrime()<<std::endl;
	std::cout<<"C17g_b_Prime:   "<<C17gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;


	std::cout<<"C18g_u:   "<<C18guLO()<<std::endl;
	std::cout<<"C18g_d:   "<<C18gdLO()<<std::endl;
	std::cout<<"C18g_c:   "<<C18gcLO()<<std::endl;
	std::cout<<"C18g_s:   "<<C18gsLO()<<std::endl;
	std::cout<<"C18g_b:   "<<C18gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C18g_u_Prime:   "<<C18guLOPrime()<<std::endl;
	std::cout<<"C18g_d_Prime:   "<<C18gdLOPrime()<<std::endl;
	std::cout<<"C18g_c_Prime:   "<<C18gcLOPrime()<<std::endl;
	std::cout<<"C18g_s_Prime:   "<<C18gsLOPrime()<<std::endl;
	std::cout<<"C18g_b_Prime:   "<<C18gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;


	std::cout<<"C19g_u:   "<<C19guLO()<<std::endl;
	std::cout<<"C19g_d:   "<<C19gdLO()<<std::endl;
	std::cout<<"C19g_c:   "<<C19gcLO()<<std::endl;
	std::cout<<"C19g_s:   "<<C19gsLO()<<std::endl;
	std::cout<<"C19g_b:   "<<C19gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C19g_u_Prime:   "<<C19guLOPrime()<<std::endl;
	std::cout<<"C19g_d_Prime:   "<<C19gdLOPrime()<<std::endl;
	std::cout<<"C19g_c_Prime:   "<<C19gcLOPrime()<<std::endl;
	std::cout<<"C19g_s_Prime:   "<<C19gsLOPrime()<<std::endl;
	std::cout<<"C19g_b_Prime:   "<<C19gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;


	std::cout<<"C20g_u:   "<<C20guLO()<<std::endl;
	std::cout<<"C20g_d:   "<<C20gdLO()<<std::endl;
	std::cout<<"C20g_c:   "<<C20gcLO()<<std::endl;
	std::cout<<"C20g_s:   "<<C20gsLO()<<std::endl;
	std::cout<<"C20g_b:   "<<C20gbLO()<<std::endl;	   

	std::cout<<std::endl;

	std::cout<<"C20g_u_Prime:   "<<C20guLOPrime()<<std::endl;
	std::cout<<"C20g_d_Prime:   "<<C20gdLOPrime()<<std::endl;
	std::cout<<"C20g_c_Prime:   "<<C20gcLOPrime()<<std::endl;
	std::cout<<"C20g_s_Prime:   "<<C20gsLOPrime()<<std::endl;
	std::cout<<"C20g_b_Prime:   "<<C20gbLOPrime()<<std::endl;	   

	std::cout<<std::endl;
}

